Sparsification and feature selection by compressive linear regression

The Minimum Description Length (MDL) principle states that the optimal model for a given data set is that which compresses it best. Due to practial limitations the model can be restricted to a class such as linear regression models, which we address in this study. As in other formulations such as the LASSO and forward step-wise regression we are interested in sparsifying the feature set while preserving generalization ability. We derive a well-principled set of codes for both parameters and error residuals along with smooth approximations to lengths of these codes as to allow gradient descent optimization of description length, and go on to show that sparsification and feature selection using our approach is faster than the LASSO on several datasets from the UCI and StatLib repositories, with favorable generalization accuracy, while being fully automatic, requiring neither cross-validation nor tuning of regularization hyper-parameters, allowing even for a nonlinear expansion of the feature set followed by sparsification.

==> figures/hsh_vs_hsp.m <==

% compare sphere code & approx ----------------------------------------
% 1) in d
if(0)
clear all
i = 1;
d = 1;
range = 10:10:200;
for r = 2:2:10
    j = 1;
    for N = range
        dxN=d*N;
        cc(i,j) = logstar(countcubes_smarter(r,dxN));
        
        fixedparams = precompute_h_params(dxN);
        sp(i,j) = h_approx(r, dxN, fixedparams, 'full');
        %sf(i,j) = h_length_approx_florin(r^2, dxN, 1, 'full');
        j = j + 1;
    end
    i = i + 1;
end

figure
hold on
for i=1:5
    plot(range,cc(i,:),'k');
    plot(range,sp(i,:),'r');
    %plot(range,sf(i,:),'r');
    xlabel('d'); ylabel('bits');
    legend('spherical coding length', 'approximation');
    title('r=2:2:10');
end

end

% 2) in r
if(0)
clear all

i = 1;
d = 1;
range = 1:1:20;
for r = range
    j = 1;
    for N = 2:2:10
        dxN=d*N;
        cc(i,j) = logstar(countcubes_smarter(r,dxN));
        
        fixedparams = precompute_h_params(dxN);
        sp(i,j) = h_approx(r, dxN, fixedparams, 'full');
        %sf(i,j) = h_length_approx_florin(r^2, dxN, 1, 'full');
        j = j + 1;
    end
    i = i + 1;
end

figure
hold on
for i=1:5
    plot(range,cc(:,i),'k');
    plot(range,sp(:,i),'r');
    %plot(range,sf(:,i),'r');
    xlabel('r'); ylabel('bits');
    legend('spherical coding length', 'approximation');
    title('d=2:2:10');
end

end
% compare sphere approx & shannon in wide range -----------------------
if(0)
clear all

i = 1;
d = 1;
range_N = 10:10:100;
range_r = 1:2:5;
for r = 2.^range_r;
    j = 1;
    for N = range_N
        dxN=d*N;
        %cc(i,j) = logstar(countcubes_smarter(r*sqrt(dxN),dxN));
        
        fixedparams = precompute_h_params(dxN);
        sp(i,j) = h_approx(r, dxN, fixedparams, 'full');
        sh(i,j) = h_sh_gauss(r/sqrt(dxN),dxN);
        j = j + 1;
    end
    i = i + 1;
end

figure
hold on
for i=1:4
    %plot(cc(i,:),'k');
    plot(range_N,sp(i,:),'b');
    plot(range_N,sh(i,:),'r');
    xlabel('d'); ylabel('bits');
    %legend('spherical coding length', 'sphere code approximation', 'shannon code length');
    legend('shannon entropy', 'sphere code approximation');
    title('r=2.\^[1:2:7]');
end
  
end




if(1)
    
clear all

i = 1;
d = 1;
range_N = 1:0.2:10;
range_r = 1:0.2:10;
for r = 2.^range_r;
    j = 1;
    for N = 2.^range_N
        dxN=d*N;
        
        fixedparams = precompute_h_params(dxN);
        sp(i,j) = h_approx(r, dxN, fixedparams, 'full');
        sh(i,j) = h_sh_gauss(r/sqrt(dxN),dxN);
        j = j + 1;
    end
    i = i + 1;
end

load cubecount
sh(sh<0) = NaN;
error = abs((sp-M)./sp);
error2 = abs((sp-sh)./sp);
sh(error>0.4) = NaN;
error2(error2>0.4) = NaN;

figure;
subplot(3,1,1);
M(1,1) = max(max(sp));
sh(1,1) = max(max(sp));
[c,h] = contourf(range_r,range_N,log2(M),'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['log of spherical coding length.']);

subplot(3,1,2);
[c,h] = contourf(range_r,range_N,log2(sp),'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['log of spherical code approximation.']);

subplot(3,1,3);
[c,h] = contourf(range_r,range_N,error,'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['relative error.']);

figure;
subplot(3,1,1);
[c,h] = contourf(range_r,range_N,log2(sh),'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['log of shannon coding length.']);

subplot(3,1,2);
[c,h] = contourf(range_r,range_N,log2(sp),'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['log of spherical code approximation.']);

subplot(3,1,3);
[c,h] = contourf(range_r,range_N,error2,'LineStyle','none'); colorbar
xlabel('log(#(datapoints)*dimensions)');ylabel('log(radius)');
title(['relative error.']);


error = abs(sp-sh);
mean_error = mean(mean(error))
mean_codelength = mean(mean(sp))

%error(1,1) = 14;

% figure
% surf(range_r,range_N,log2(sp))
% xlabel('#(datapoints)*dimensions');ylabel('radius');
% title('log of spherical code approximation. 3D view.')
% view([-0.25 1 0.5]);

end

% M = NaN(46);
% r = 1;
% for rad = 1:0.2:10
%     rad
%     d = 1;
%     if rad <= 3.6
%         dimrange = 1:0.2:10;
%     elseif rad <= 4
%         dimrange = 1:0.2:4;
%     elseif rad <= 4.4
%         dimrange = 1:0.2:3;
%     elseif rad <= 5
%         dimrange = 1:0.2:2.6;
%     elseif rad <= 5.6
%         dimrange = 1:0.2:2;
%     elseif rad <= 6.6
%         dimrange = 1:0.2:1.6;
%     elseif rad <= 8
%         dimrange = 1:0.2:1.2;
%     end
%     for dim = dimrange
%         M(r,d) = logstar(countcubes_smarter(2^(rad), round(2^dim)));
%         d = d + 1;
%     end
%     r = r + 1;
% end

